Self-supervised Matting-specific Portrait Enhancement and Generation

We resolve the ill-posed alpha matting problem from a completely different perspective. Given an input portrait image, instead of estimating the corresponding alpha matte, we focus on the other end, to subtly enhance this input so that the alpha matte can be easily estimated by any existing matting models. This is accomplished by exploring the latent space of GAN models. It is demonstrated that interpretable directions can be found in the latent space and they correspond to semantic image transformations. We further explore this property in alpha matting. Particularly, we invert an input portrait into the latent code of StyleGAN, and our aim is to discover whether there is an enhanced version in the latent space which is more compatible with a reference matting model. We optimize multi-scale latent vectors in the latent spaces under four tailored losses, ensuring matting-specificity and subtle modifications on the portrait. We demonstrate that the proposed method can refine real portrait images for arbitrary matting models, boosting the performance of automatic alpha matting by a large margin. In addition, we leverage the generative property of StyleGAN, and propose to generate enhanced portrait data which can be treated as the pseudo GT. It addresses the problem of expensive alpha matte annotation, further augmenting the matting performance of existing models. Code is available at~\url{https://github.com/cnnlstm/StyleGAN_Matting}.

==> figure/bad_init/00009_enlarge/composite_enlarge.py <==
import os
import cv2
import numpy

def mkdir(path):
    if not os.path.exists(path):
        os.makedirs(path)


######### Composite #############
img = cv2.imread('ori.png')
gt_matte = cv2.imread('gt_matte.png') / 255
origin_matte = cv2.imread('ori_matte.png') / 255
enhanced_matte = cv2.imread('enhanced_matte.png') / 255
origin_trimap = cv2.imread('ori_trimap.png') / 255
enhanced_trimap = cv2.imread('enhanced_trimap.png') / 255
bg = numpy.ones(img.shape) * 255

origin_img = img * origin_matte + bg * (1 - origin_matte)



# origin_img[(img == 0).all(axis=2)] = [255, 255, 255]

enhanced_img = img * enhanced_matte + bg * (1 - enhanced_matte)
# enhanced_img[(img == 0).all(axis=2)] = [255, 255, 255]

########## Enlarge ##############
h, w = img.shape[:2]

print (h,w)
# Crop Area y1:y2, x1:x2
crop_width_left = 150
crop_width_top = 200


crop_top = 595
crop_left = 5

# # enlarged_width = 350
enlarged_width_left = 100 
enlarged_width_top = 200



position_to_put = 33  # 0: top_left  1: bottom_left -1: only rectangle

# Get Croped Area and Resize cv2.resize(img, (x, y))

origin_small_img = origin_img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
origin_resized_img = cv2.resize(origin_small_img, (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

enhanced_small_img = enhanced_img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
enhanced_resized_img = cv2.resize(enhanced_small_img, (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

resized_gt_matte = cv2.resize(gt_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(gt_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

resized_origin_matte = cv2.resize(origin_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

resized_enhanced_matte = cv2.resize(enhanced_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

resized_img = cv2.resize(img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

resized_origin_trimap = cv2.resize(origin_trimap[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_trimap, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

resized_enhanced_trimap = cv2.resize(enhanced_trimap[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_trimap, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)




# img[h - enlarged_width_top: h, 0:  enlarged_width_left] = cv2.resize(img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
# cv2.rectangle(img, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)
# cv2.rectangle(img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 10)

# Put Croped Area On Bottom_Left Corner (top:bottom, left:right)
if position_to_put == 0:
    origin_img[h - enlarged_width_top: h, 0:  enlarged_width_left] = origin_resized_img
    cv2.rectangle(origin_img, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)
    
    enhanced_img[h - enlarged_width_top: h, 0:  enlarged_width_left] = enhanced_resized_img
    cv2.rectangle(enhanced_img, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

    gt_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_gt_matte
    cv2.rectangle(gt_matte, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

    origin_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_origin_matte
    cv2.rectangle(origin_matte, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

    enhanced_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

    img[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_img
    cv2.rectangle(img, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

    origin_trimap[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

    enhanced_trimap[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (0, h - enlarged_width_top), (enlarged_width_left, 7910), (255,0,0), 10)

elif position_to_put == 2:
    x = 500
    y = 0
    origin_img[y: enlarged_width_top + y, x: enlarged_width_left + x] = origin_resized_img
    cv2.rectangle(origin_img, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    enhanced_img[y: enlarged_width_top + y, x: enlarged_width_left + x] = enhanced_resized_img
    cv2.rectangle(enhanced_img, (1 + x,  1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    gt_matte[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_gt_matte
    cv2.rectangle(gt_matte, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    origin_matte[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_origin_matte
    cv2.rectangle(origin_matte, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    enhanced_matte[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    img[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_img
    cv2.rectangle(img, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    origin_trimap[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    enhanced_trimap[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)


elif position_to_put == 1:
    origin_img[h - enlarged_width_top: h, 0: enlarged_width_left] = origin_resized_img
    cv2.rectangle(img, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    enhanced_img[h - enlarged_width_top: h, 0: enlarged_width_left] = enhanced_resized_img
    cv2.rectangle(img, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    gt_matte[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_gt_matte
    cv2.rectangle(gt_matte, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    origin_matte[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_origin_matte
    cv2.rectangle(origin_matte, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    enhanced_matte[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    img[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_img
    cv2.rectangle(img, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    origin_trimap[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    enhanced_trimap[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    # origin_img[h - enlarged_width: h, 0: enlarged_width] = origin_resized_img
    # cv2.rectangle(img, (1, h - enlarged_width), (enlarged_width, h), (255,0,0), 2)

    # enhanced_img[h - enlarged_width: h, 0: enlarged_width] = enhanced_resized_img
    # cv2.rectangle(img, (1, h - enlarged_width), (enlarged_width, h), (255,0,0), 2)




# Save Image
cv2.imwrite('ori.png', origin_img)
cv2.imwrite('enhanced.png', enhanced_img)

cv2.imwrite('ori_matte.png', origin_matte * 2510)
cv2.imwrite('enhanced_matte.png', enhanced_matte * 2510)

cv2.imwrite('gt_matte.png', gt_matte * 2510)
# cv2.imwrite(os.path.join(IMG_OUTPUT_PATH, IMAGE_NAME), img)

cv2.imwrite('ori_trimap.png', origin_trimap * 255)
cv2.imwrite('enhanced_trimap.png', enhanced_trimap * 255)

==> figure/profiles/composite_enlarge.py <==
import os
import cv2
import numpy

def mkdir(path):
    if not os.path.exists(path):
        os.makedirs(path)


# IMG_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/original_image"
# ORIGIN_MATTE_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/original_matte"            
# ENHANCED_MATTE_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/enhanced_matte"
# ORIGIN_OUTPUT_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/enlarged_origin_image"
# ENHANCED_OUTPUT_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/enlarged_enhanced_image"

# IMAGE_NAME = "00248.png"
# 61 69 152 174 210 217 246 248
# 450   0 61
# 600 500 69
# 570 100 210
# 700 300 174
# 400 330 217
# 100 250 700  20 246
# 200 80  330 180 152
# 530 500 248


# IMG_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/original_image"
# ORIGIN_MATTE_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/original_matte"
# ENHANCED_MATTE_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/enhanced_matte"
# ORIGIN_OUTPUT_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/enlarged_origin_image"
# ENHANCED_OUTPUT_PATH = "/Users/bytedance/Personal/selected_image/fill_hole_data/enlarged_enhanced_image"

# IMAGE_NAME = "00288.png"
# 23 33 93 94 121 139 165 201 226 231 240 257 278 286 288
# 700 500 23
# 30  110 33 
# 700 500 93
# 170 250 650 100 94 
# 130 230 100 150 121
# 150  50 650 550 139
# 720 520 80 165 
# 150 280 650 150 201
# 700 500 226
# 680 480 231
# 60  310 240
# 100 350 257
# 250 150 570 340 278
# 700 500 286
# 150 120 650 480 288




# image_path = os.path.join(IMG_PATH, IMAGE_NAME)
# gt_matte_path = os.path.join(GT_MATTE_PATH, IMAGE_NAME)
# origin_matte_path = os.path.join(ORIGIN_MATTE_PATH, IMAGE_NAME)
# enhance_matte_path = os.path.join(ENHANCED_MATTE_PATH, IMAGE_NAME)
# origin_trimap_path = os.path.join(ORIGIN_TRIMAP_PATH, IMAGE_NAME)
# enhance_trimap_path = os.path.join(ENHANCED_TRIMAP_PATH, IMAGE_NAME)

# mkdir(ORIGIN_MATTE_OUTPUT_PATH)
# mkdir(ENHANCED_MATTE_OUTPUT_PATH)

# mkdir(ORIGIN_IMG_OUTPUT_PATH)
# mkdir(ENHANCED_IMG_OUTPUT_PATH)

# mkdir(IMG_OUTPUT_PATH)
# mkdir(GT_MATTE_OUTPUT_PATH)

# mkdir(ORIGIN_TRIMAP_OUTPUT_PATH)
# mkdir(ENHANCED_TRIMAP_OUTPUT_PATH)

######### Composite #############
img = cv2.imread('00235_ori.png')
gt_matte = cv2.imread('00235matte_gt.png') / 255
origin_matte = cv2.imread('00235matte_ori.png') / 255
enhanced_matte = cv2.imread('00235matte_enhanced.png') / 255
origin_trimap = cv2.imread('00235trimap_ori.png') / 255
enhanced_trimap = cv2.imread('00235trimap_enhanced.png') / 255
bg = numpy.ones(img.shape) * 255

origin_img = img * origin_matte + bg * (1 - origin_matte)
# origin_img[(img == 0).all(axis=2)] = [255, 255, 255]

enhanced_img = img * enhanced_matte + bg * (1 - enhanced_matte)
# enhanced_img[(img == 0).all(axis=2)] = [255, 255, 255]

########## Enlarge ##############
h, w = img.shape[:2]

print (h,w)
# Crop Area y1:y2, x1:x2
crop_width_left = 150
crop_width_top = 100
# crop_width = 150

crop_top = 520
crop_left = 300

# enlarged_width = 350
enlarged_width_left = 200 
enlarged_width_top = 150



position_to_put = 20  # 0: top_left  1: bottom_left -1: only rectangle

# Get Croped Area and Resize cv2.resize(img, (x, y))

origin_small_img = origin_img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
origin_resized_img = cv2.resize(origin_small_img, (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

enhanced_small_img = enhanced_img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
enhanced_resized_img = cv2.resize(enhanced_small_img, (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_gt_matte = cv2.resize(gt_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(gt_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_origin_matte = cv2.resize(origin_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_enhanced_matte = cv2.resize(enhanced_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_img = cv2.resize(img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_origin_trimap = cv2.resize(origin_trimap[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_trimap, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_enhanced_trimap = cv2.resize(enhanced_trimap[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_trimap, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)




# img[h - enlarged_width_top: h, 0:  enlarged_width_left] = cv2.resize(img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
# cv2.rectangle(img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)
# cv2.rectangle(img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

# Put Croped Area On Bottom_Left Corner (top:bottom, left:right)
if position_to_put == 0:
    origin_img[h - enlarged_width_top: h, 0:  enlarged_width_left] = origin_resized_img
    cv2.rectangle(origin_img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)
    
    enhanced_img[h - enlarged_width_top: h, 0:  enlarged_width_left] = enhanced_resized_img
    cv2.rectangle(enhanced_img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    gt_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_gt_matte
    cv2.rectangle(gt_matte, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    origin_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_origin_matte
    cv2.rectangle(origin_matte, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    enhanced_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    img[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_img
    cv2.rectangle(img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    origin_trimap[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    enhanced_trimap[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)




crop_width_left = 110
crop_width_top = 110
# crop_width = 150

crop_top = 687
crop_left = 487

# enlarged_width = 350
enlarged_width_left = 100 
enlarged_width_top = 100



position_to_put = 22  # 0: top_left  1: bottom_left -1: only rectangle


origin_small_img = origin_img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
origin_resized_img = cv2.resize(origin_small_img, (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

enhanced_small_img = enhanced_img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left]
enhanced_resized_img = cv2.resize(enhanced_small_img, (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_gt_matte = cv2.resize(gt_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(gt_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_origin_matte = cv2.resize(origin_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_enhanced_matte = cv2.resize(enhanced_matte[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_matte, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_img = cv2.resize(img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_origin_trimap = cv2.resize(origin_trimap[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(origin_trimap, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

resized_enhanced_trimap = cv2.resize(enhanced_trimap[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
cv2.rectangle(enhanced_trimap, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)




# img[h - enlarged_width_top: h, 0:  enlarged_width_left] = cv2.resize(img[crop_top: crop_top + crop_width_top, crop_left: crop_left + crop_width_left], (enlarged_width_left, enlarged_width_top))
# cv2.rectangle(img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)
# cv2.rectangle(img, (crop_left, crop_top), (crop_left + crop_width_left, crop_top + crop_width_top), (255,0,0), 5)

# Put Croped Area On Bottom_Left Corner (top:bottom, left:right)
if position_to_put == 0:
    origin_img[h - enlarged_width_top: h, 0:  enlarged_width_left] = origin_resized_img
    cv2.rectangle(origin_img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)
    
    enhanced_img[h - enlarged_width_top: h, 0:  enlarged_width_left] = enhanced_resized_img
    cv2.rectangle(enhanced_img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    gt_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_gt_matte
    cv2.rectangle(gt_matte, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    origin_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_origin_matte
    cv2.rectangle(origin_matte, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    enhanced_matte[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    img[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_img
    cv2.rectangle(img, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    origin_trimap[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

    enhanced_trimap[h - enlarged_width_top: h, 0:  enlarged_width_left] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (0, h - enlarged_width_top), (enlarged_width_left, 795), (255,0,0), 10)

elif position_to_put == 2:
    x = 500
    y = 0
    origin_img[y: enlarged_width_top + y, x: enlarged_width_left + x] = origin_resized_img
    cv2.rectangle(origin_img, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    enhanced_img[y: enlarged_width_top + y, x: enlarged_width_left + x] = enhanced_resized_img
    cv2.rectangle(enhanced_img, (1 + x,  1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    gt_matte[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_gt_matte
    cv2.rectangle(gt_matte, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    origin_matte[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_origin_matte
    cv2.rectangle(origin_matte, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    enhanced_matte[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    img[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_img
    cv2.rectangle(img, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    origin_trimap[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)

    enhanced_trimap[y: enlarged_width_top + y, x: enlarged_width_left + x] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (1 + x, 1 + y), (enlarged_width_left + x, enlarged_width_top + y), (255,0,0), 8)


elif position_to_put == 1:
    origin_img[h - enlarged_width_top: h, 0: enlarged_width_left] = origin_resized_img
    cv2.rectangle(img, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    enhanced_img[h - enlarged_width_top: h, 0: enlarged_width_left] = enhanced_resized_img
    cv2.rectangle(img, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    gt_matte[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_gt_matte
    cv2.rectangle(gt_matte, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    origin_matte[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_origin_matte
    cv2.rectangle(origin_matte, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    enhanced_matte[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_enhanced_matte
    cv2.rectangle(enhanced_matte, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    img[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_img
    cv2.rectangle(img, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    origin_trimap[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_origin_trimap
    cv2.rectangle(origin_trimap, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)

    enhanced_trimap[h - enlarged_width_top: h, 0: enlarged_width_left] = resized_enhanced_trimap
    cv2.rectangle(enhanced_trimap, (1, h - enlarged_width_top), (enlarged_width_left, h), (255,0,0), 8)





# Save Image
cv2.imwrite('enlarge_235/ori.png', origin_img)
cv2.imwrite('enlarge_235/enhanced.png', enhanced_img)

cv2.imwrite('enlarge_235/ori_matte.png', origin_matte * 255)
cv2.imwrite('enlarge_235/enhanced_matte.png', enhanced_matte * 255)

cv2.imwrite('enlarge_235/gt_matte.png', gt_matte * 255)
# cv2.imwrite(os.path.join(IMG_OUTPUT_PATH, IMAGE_NAME), img)

cv2.imwrite('enlarge_235/ori_trimap.png', origin_trimap * 255)
cv2.imwrite('enlarge_235/enhancde_trimap.png', enhanced_trimap * 255)

==> figure/profiles/differ_map.py <==
import matplotlib.pyplot as plt
import numpy as np
from numpy import ma
from matplotlib import ticker, cm
from PIL import Image

import os
import cv2
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
import matplotlib as mpl


origin_img = cv2.imread('00235_ori.png', cv2.IMREAD_GRAYSCALE).astype("float32")
enhanced_img = cv2.imread('00235_enhanced.png', cv2.IMREAD_GRAYSCALE).astype("float32")

# img0 = (np.array(Image.open('00294_0_img.png'))/255.0 - 0.5)*2
# img1 = (np.array(Image.open('00294_50_img.png'))/255.0 - 0.5)*2

# diff_img = origin_img - enhanced_img

weight = 255
bias = 0

_append = cv2.subtract(origin_img,enhanced_img)
_append[_append < 0] = 0

_ori_raw = cv2.subtract(origin_img,enhanced_img)   #.reshape(800*600)
_ori_raw = np.clip(_ori_raw, -30, 30)


_ori_raw[_ori_raw < 0] = _ori_raw[_ori_raw < 0] * 10
_ori_raw[_ori_raw > 0] = _ori_raw[_ori_raw > 0] * 10
_ori_max = np.max(_ori_raw)
_ori_min = np.min(_ori_raw)
_ori = (_ori_raw - _ori_min) / (_ori_max - _ori_min)
_ori = weight * (bias + _ori)


img_diff = cv2.applyColorMap(_ori.astype("uint8"), cv2.COLORMAP_TWILIGHT_SHIFTED)





# _append = cv2.subtract(origin_img,no_fix_img)
# _append[_append < 0] = 0
# _ori_raw = _append * 0.4 + cv2.subtract(w_img,no_fix_img)   #.reshape(800*600)
# _ori_raw = np.clip(_ori_raw, -7, 7)
# _ori_raw[_ori_raw < 0] = _ori_raw[_ori_raw < 0] * 10
# _ori_raw[_ori_raw > 0] = _ori_raw[_ori_raw > 0] * 10
# _ori_max = np.max(_ori_raw)
# _ori_min = np.min(_ori_raw)
# _ori = (_ori_raw - _ori_min) / (_ori_max - _ori_min)
# _ori = weight * (bias + _ori)


cv2.imwrite("00235_diff.png", img_diff)

# print (img.mean())
# img = np.abs(img1 - img0) + 0.42

# img = (img-img.mean())+0.45#*(img.max()-img.min())

# img = img/(img.max()-img.min())



# pixel_plot = plt.figure()
  
# plotting a plot
  
# customizing plot
# plt.title("pixel_plot")
# twilight_shifted
# pixel_plot = plt.imshow(img, cmap='twilight')

  
# plt.colorbar(pixel_plot)
  
# save a plot
# plt.savefig('pixel_plot.png')
  
# show plot


# N = 100
# x = np.linspace(-3.0, 3.0, N)
# y = np.linspace(-2.0, 2.0, N)

# X, Y = np.meshgrid(x, y)

# # A low hump with a spike coming out.
# # Needs to have z/colour axis on a log scale so we see both hump and spike.
# # linear scale only shows the spike.
# Z1 = np.exp(-(X)**2 - (Y)**2)
# Z2 = np.exp(-(X * 10)**2 - (Y * 10)**2)
# z = Z1 + 50 * Z2

# # Put in some negative values (lower left corner) to cause trouble with logs:
# z[:5, :5] = -1

# # The following is not strictly essential, but it will eliminate
# # a warning.  Comment it out to see the warning.
# z = ma.masked_where(z <= 0, z)


# # Automatic selection of levels works; setting the
# # log locator tells contourf to use a log scale:
# fig, ax = plt.subplots()
# cs = ax.contourf(X, Y, z, locator=ticker.LogLocator(), cmap=cm.PuBu_r)

# # Alternatively, you can manually set the levels
# # and the norm:
# # lev_exp = np.arange(np.floor(np.log10(z.min())-1),
# #                    np.ceil(np.log10(z.max())+1))
# # levs = np.power(10, lev_exp)
# # cs = ax.contourf(X, Y, z, levs, norm=colors.LogNorm())

# cbar = fig.colorbar(cs)

# plt.show()
